Bottom-Flavored Mono-Tau Tails at the LHC

We study the effective field theory sensitivity of an LHC analysis for the $\tau \nu$ final state with an associated b-jet. To illustrate the improvement due to the b-tagging, we first recast the recent CMS analysis in the $\tau\nu$ channel, using an integrated luminosity of 35.9 fb$^{-1}$ at $\sqrt{s}=13$ TeV, and provide limits on all the dimension-six effective operators which contribute to the process. The expected limits from the b-tagged analysis are then derived and compared. We find an improvement of approximately $\sim 30\%$ in the bounds for operators with a b quark. We also discuss in detail possible angular observables to be used as a discriminator between dimension-six operators with different Lorentz structure. Finally, we study the impact of these limits on some simplified scenarios aimed at addressing the observed deviations from the Standard Model in lepton flavor universality ratios of semileptonic B-meson decays. In particular, we compare the collider limits on those scenarios set by our analysis either with or without the b-tagging, assuming an integrated luminosity of 300 fb$^{-1}$, with relevant low-energy flavor measurements.

==> anc/chSQ_LEFT_CMS36fb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1.1671897449877218 + 1.0783591599580208*^6*Abs[CSL[1, 1]]^2 + 
 2.776281812449336*^11*Abs[CSL[1, 1]]^4 + 
 25069.01461426781*Abs[CSL[1, 2]]^2 + 1.290819519118938*^10*Abs[CSL[1, 1]]^2*
  Abs[CSL[1, 2]]^2 + 1.5004037378364778*^8*Abs[CSL[1, 2]]^4 + 
 0.513492963647226*Abs[CSL[1, 3]]^2 + 263135.1011525568*Abs[CSL[1, 1]]^2*
  Abs[CSL[1, 3]]^2 + 6117.127114523003*Abs[CSL[1, 2]]^2*Abs[CSL[1, 3]]^2 + 
 0.06236480025695874*Abs[CSL[1, 3]]^4 + 9421.301436843216*Abs[CSL[2, 1]]^2 + 
 4.793643545356802*^9*Abs[CSL[1, 1]]^2*Abs[CSL[2, 1]]^2 + 
 1.1143705615806185*^8*Abs[CSL[1, 2]]^2*Abs[CSL[2, 1]]^2 + 
 2273.0734719371967*Abs[CSL[1, 3]]^2*Abs[CSL[2, 1]]^2 + 
 2.072339219180634*^7*Abs[CSL[2, 1]]^4 + 25871.30980836898*Abs[CSL[2, 2]]^2 + 
 1.2859220915926716*^10*Abs[CSL[1, 1]]^2*Abs[CSL[2, 2]]^2 + 
 2.9892624996811706*^8*Abs[CSL[1, 2]]^2*Abs[CSL[2, 2]]^2 + 
 6104.886166365142*Abs[CSL[1, 3]]^2*Abs[CSL[2, 2]]^2 + 
 1.1151146976206236*^8*Abs[CSL[2, 1]]^2*Abs[CSL[2, 2]]^2 + 
 1.5087383170696136*^8*Abs[CSL[2, 2]]^4 + 22.2099998210515*Abs[CSL[2, 3]]^2 + 
 1.0939735497206207*^7*Abs[CSL[1, 1]]^2*Abs[CSL[2, 3]]^2 + 
 254302.29482318458*Abs[CSL[1, 2]]^2*Abs[CSL[2, 3]]^2 + 
 5.196055020263436*Abs[CSL[1, 3]]^2*Abs[CSL[2, 3]]^2 + 
 94976.87073108561*Abs[CSL[2, 1]]^2*Abs[CSL[2, 3]]^2 + 
 257586.33048612493*Abs[CSL[2, 2]]^2*Abs[CSL[2, 3]]^2 + 
 110.04109971115149*Abs[CSL[2, 3]]^4 + 1.0812072354175833*^6*
  Abs[CSR[1, 1]]^2 + 5.569083148716354*^11*Abs[CSL[1, 1]]^2*
  Abs[CSR[1, 1]]^2 + 1.2946608982729792*^10*Abs[CSL[1, 2]]^2*
  Abs[CSR[1, 1]]^2 + 263913.1246927719*Abs[CSL[1, 3]]^2*Abs[CSR[1, 1]]^2 + 
 4.807686108456665*^9*Abs[CSL[2, 1]]^2*Abs[CSR[1, 1]]^2 + 
 1.28957444748327*^10*Abs[CSL[2, 2]]^2*Abs[CSR[1, 1]]^2 + 
 1.097041973113638*^7*Abs[CSL[2, 3]]^2*Abs[CSR[1, 1]]^2 + 
 2.7928298964629865*^11*Abs[CSR[1, 1]]^4 + 
 25038.70548728559*Abs[CSR[1, 2]]^2 + 1.2892612157551334*^10*Abs[CSL[1, 1]]^2*
  Abs[CSR[1, 2]]^2 + 2.997184554018333*^8*Abs[CSL[1, 2]]^2*Abs[CSR[1, 2]]^2 + 
 6109.745027455867*Abs[CSL[1, 3]]^2*Abs[CSR[1, 2]]^2 + 
 1.1130264596637712*^8*Abs[CSL[2, 1]]^2*Abs[CSR[1, 2]]^2 + 
 2.9856626093492055*^8*Abs[CSL[2, 2]]^2*Abs[CSR[1, 2]]^2 + 
 253996.24234639347*Abs[CSL[2, 3]]^2*Abs[CSR[1, 2]]^2 + 
 1.293097894718968*^10*Abs[CSR[1, 1]]^2*Abs[CSR[1, 2]]^2 + 
 1.4967830126520476*^8*Abs[CSR[1, 2]]^4 + 0.5126016497083369*
  Abs[CSR[1, 3]]^2 + 262566.6374576781*Abs[CSL[1, 1]]^2*Abs[CSR[1, 3]]^2 + 
 6103.90528210996*Abs[CSL[1, 2]]^2*Abs[CSR[1, 3]]^2 + 
 0.12446311066910654*Abs[CSL[1, 3]]^2*Abs[CSR[1, 3]]^2 + 
 2268.2974217563437*Abs[CSL[2, 1]]^2*Abs[CSR[1, 3]]^2 + 
 6092.761928825374*Abs[CSL[2, 2]]^2*Abs[CSR[1, 3]]^2 + 
 5.1859731368704995*Abs[CSL[2, 3]]^2*Abs[CSR[1, 3]]^2 + 
 263342.4877986502*Abs[CSR[1, 1]]^2*Abs[CSR[1, 3]]^2 + 
 6096.539557677377*Abs[CSR[1, 2]]^2*Abs[CSR[1, 3]]^2 + 
 0.062098747235997016*Abs[CSR[1, 3]]^4 + 9348.920934819827*Abs[CSR[2, 1]]^2 + 
 4.756631589028024*^9*Abs[CSL[1, 1]]^2*Abs[CSR[2, 1]]^2 + 
 1.1057661609855705*^8*Abs[CSL[1, 2]]^2*Abs[CSR[2, 1]]^2 + 
 2255.529834211618*Abs[CSL[1, 3]]^2*Abs[CSR[2, 1]]^2 + 
 4.112708299710506*^7*Abs[CSL[2, 1]]^2*Abs[CSR[2, 1]]^2 + 
 1.1065291055154137*^8*Abs[CSL[2, 2]]^2*Abs[CSR[2, 1]]^2 + 
 94246.15612211578*Abs[CSL[2, 3]]^2*Abs[CSR[2, 1]]^2 + 
 4.770564474406475*^9*Abs[CSR[1, 1]]^2*Abs[CSR[2, 1]]^2 + 
 1.1044324558838707*^8*Abs[CSR[1, 2]]^2*Abs[CSR[2, 1]]^2 + 
 2250.791431718537*Abs[CSR[1, 3]]^2*Abs[CSR[2, 1]]^2 + 
 2.0404925076529015*^7*Abs[CSR[2, 1]]^4 + 26005.714028814116*
  Abs[CSR[2, 2]]^2 + 1.2927470294860552*^10*Abs[CSL[1, 1]]^2*
  Abs[CSR[2, 2]]^2 + 3.005127861212522*^8*Abs[CSL[1, 2]]^2*Abs[CSR[2, 2]]^2 + 
 6137.256749501994*Abs[CSL[1, 3]]^2*Abs[CSR[2, 2]]^2 + 
 1.1210191832144016*^8*Abs[CSL[2, 1]]^2*Abs[CSR[2, 2]]^2 + 
 3.033380064944259*^8*Abs[CSL[2, 2]]^2*Abs[CSR[2, 2]]^2 + 
 258941.4633733672*Abs[CSL[2, 3]]^2*Abs[CSR[2, 2]]^2 + 
 1.2964192256685123*^10*Abs[CSR[1, 1]]^2*Abs[CSR[2, 2]]^2 + 
 3.0015088647674644*^8*Abs[CSR[1, 2]]^2*Abs[CSR[2, 2]]^2 + 
 6125.065463913758*Abs[CSR[1, 3]]^2*Abs[CSR[2, 2]]^2 + 
 1.1123880817927536*^8*Abs[CSR[2, 1]]^2*Abs[CSR[2, 2]]^2 + 
 1.5246838314553145*^8*Abs[CSR[2, 2]]^4 + 22.288862349521057*
  Abs[CSR[2, 3]]^2 + 1.0978675483525537*^7*Abs[CSL[1, 1]]^2*
  Abs[CSR[2, 3]]^2 + 255207.41604096803*Abs[CSL[1, 2]]^2*Abs[CSR[2, 3]]^2 + 
 5.2145557119689165*Abs[CSL[1, 3]]^2*Abs[CSR[2, 3]]^2 + 
 95315.18163018103*Abs[CSL[2, 1]]^2*Abs[CSR[2, 3]]^2 + 
 258504.96725132302*Abs[CSL[2, 2]]^2*Abs[CSR[2, 3]]^2 + 
 220.86747136191033*Abs[CSL[2, 3]]^2*Abs[CSR[2, 3]]^2 + 
 1.1009467583144216*^7*Abs[CSR[1, 1]]^2*Abs[CSR[2, 3]]^2 + 
 254900.27874527394*Abs[CSR[1, 2]]^2*Abs[CSR[2, 3]]^2 + 
 5.204438813410797*Abs[CSR[1, 3]]^2*Abs[CSR[2, 3]]^2 + 
 94581.8684485069*Abs[CSR[2, 1]]^2*Abs[CSR[2, 3]]^2 + 
 259864.93414611375*Abs[CSR[2, 2]]^2*Abs[CSR[2, 3]]^2 + 
 110.82777794863507*Abs[CSR[2, 3]]^4 + 3.360674654637087*^6*Abs[CT[1, 1]]^2 + 
 1.7087594459942*^12*Abs[CSL[1, 1]]^2*Abs[CT[1, 1]]^2 + 
 3.972315505332885*^10*Abs[CSL[1, 2]]^2*Abs[CT[1, 1]]^2 + 
 810302.6365641641*Abs[CSL[1, 3]]^2*Abs[CT[1, 1]]^2 + 
 1.4775841283755392*^10*Abs[CSL[2, 1]]^2*Abs[CT[1, 1]]^2 + 
 3.976215207478843*^10*Abs[CSL[2, 2]]^2*Abs[CT[1, 1]]^2 + 
 3.386908735976768*^7*Abs[CSL[2, 3]]^2*Abs[CT[1, 1]]^2 + 
 1.7137591800846133*^12*Abs[CSR[1, 1]]^2*Abs[CT[1, 1]]^2 + 
 3.96752490090068*^10*Abs[CSR[1, 2]]^2*Abs[CT[1, 1]]^2 + 
 808603.7552701856*Abs[CSR[1, 3]]^2*Abs[CT[1, 1]]^2 + 
 1.4661877510320335*^10*Abs[CSR[2, 1]]^2*Abs[CT[1, 1]]^2 + 
 3.997266115592807*^10*Abs[CSR[2, 2]]^2*Abs[CT[1, 1]]^2 + 
 3.3989743953351006*^7*Abs[CSR[2, 3]]^2*Abs[CT[1, 1]]^2 + 
 2.6338277006440166*^12*Abs[CT[1, 1]]^4 + 79395.70122403666*Abs[CT[1, 2]]^2 + 
 4.044731614954503*^10*Abs[CSL[1, 1]]^2*Abs[CT[1, 2]]^2 + 
 9.402736901098288*^8*Abs[CSL[1, 2]]^2*Abs[CT[1, 2]]^2 + 
 19178.3348684349*Abs[CSL[1, 3]]^2*Abs[CT[1, 2]]^2 + 
 3.496622909794156*^8*Abs[CSL[2, 1]]^2*Abs[CT[1, 2]]^2 + 
 9.404766071961148*^8*Abs[CSL[2, 2]]^2*Abs[CT[1, 2]]^2 + 
 800931.255266307*Abs[CSL[2, 3]]^2*Abs[CT[1, 2]]^2 + 
 4.056598755962572*^10*Abs[CSR[1, 1]]^2*Abs[CT[1, 2]]^2 + 
 9.391394943598999*^8*Abs[CSR[1, 2]]^2*Abs[CT[1, 2]]^2 + 
 19137.925444883862*Abs[CSR[1, 3]]^2*Abs[CT[1, 2]]^2 + 
 3.4696490719975096*^8*Abs[CSR[2, 1]]^2*Abs[CT[1, 2]]^2 + 
 9.454576053645909*^8*Abs[CSR[2, 2]]^2*Abs[CT[1, 2]]^2 + 
 803784.0443989966*Abs[CSR[2, 3]]^2*Abs[CT[1, 2]]^2 + 
 1.2465383426581798*^11*Abs[CT[1, 1]]^2*Abs[CT[1, 2]]^2 + 
 1.4749709489338756*^9*Abs[CT[1, 2]]^4 + 1.541321380809328*Abs[CT[1, 3]]^2 + 
 779672.7301037869*Abs[CSL[1, 1]]^2*Abs[CT[1, 3]]^2 + 
 18124.72627820218*Abs[CSL[1, 2]]^2*Abs[CT[1, 3]]^2 + 
 0.36982302230206604*Abs[CSL[1, 3]]^2*Abs[CT[1, 3]]^2 + 
 6746.3699101693655*Abs[CSL[2, 1]]^2*Abs[CT[1, 3]]^2 + 
 18178.041059473766*Abs[CSL[2, 2]]^2*Abs[CT[1, 3]]^2 + 
 15.491776309690252*Abs[CSL[2, 3]]^2*Abs[CT[1, 3]]^2 + 
 781938.3025434392*Abs[CSR[1, 1]]^2*Abs[CT[1, 3]]^2 + 
 18102.876790981925*Abs[CSR[1, 2]]^2*Abs[CT[1, 3]]^2 + 
 0.3690572979258044*Abs[CSR[1, 3]]^2*Abs[CT[1, 3]]^2 + 
 6694.358715460298*Abs[CSR[2, 1]]^2*Abs[CT[1, 3]]^2 + 
 18274.1811292235*Abs[CSR[2, 2]]^2*Abs[CT[1, 3]]^2 + 
 15.546982897504153*Abs[CSR[2, 3]]^2*Abs[CT[1, 3]]^2 + 
 2.405224773936575*^6*Abs[CT[1, 1]]^2*Abs[CT[1, 3]]^2 + 
 56910.79764870224*Abs[CT[1, 2]]^2*Abs[CT[1, 3]]^2 + 
 0.5492746025179343*Abs[CT[1, 3]]^4 + 27917.62240629871*Abs[CT[2, 1]]^2 + 
 1.3987450781047913*^10*Abs[CSL[1, 1]]^2*Abs[CT[2, 1]]^2 + 
 3.2515580425448734*^8*Abs[CSL[1, 2]]^2*Abs[CT[2, 1]]^2 + 
 6637.922195482719*Abs[CSL[1, 3]]^2*Abs[CT[2, 1]]^2 + 
 1.2117778455691437*^8*Abs[CSL[2, 1]]^2*Abs[CT[2, 1]]^2 + 
 3.272854411465338*^8*Abs[CSL[2, 2]]^2*Abs[CT[2, 1]]^2 + 
 279180.08096650237*Abs[CSL[2, 3]]^2*Abs[CT[2, 1]]^2 + 
 1.4027581095912724*^10*Abs[CSR[1, 1]]^2*Abs[CT[2, 1]]^2 + 
 3.247640885755978*^8*Abs[CSR[1, 2]]^2*Abs[CT[2, 1]]^2 + 
 6624.49374912078*Abs[CSR[1, 3]]^2*Abs[CT[2, 1]]^2 + 
 1.2024428189651528*^8*Abs[CSR[2, 1]]^2*Abs[CT[2, 1]]^2 + 
 3.290131020656415*^8*Abs[CSR[2, 2]]^2*Abs[CT[2, 1]]^2 + 
 280175.48690669227*Abs[CSR[2, 3]]^2*Abs[CT[2, 1]]^2 + 
 4.320612718839149*^10*Abs[CT[1, 1]]^2*Abs[CT[2, 1]]^2 + 
 1.0221021220055095*^9*Abs[CT[1, 2]]^2*Abs[CT[2, 1]]^2 + 
 19744.194238248136*Abs[CT[1, 3]]^2*Abs[CT[2, 1]]^2 + 
 1.7760361703607273*^8*Abs[CT[2, 1]]^4 + 74194.83403500877*Abs[CT[2, 2]]^2 + 
 3.621744922764348*^10*Abs[CSL[1, 1]]^2*Abs[CT[2, 2]]^2 + 
 8.418913609768021*^8*Abs[CSL[1, 2]]^2*Abs[CT[2, 2]]^2 + 
 17210.1885738635*Abs[CSL[1, 3]]^2*Abs[CT[2, 2]]^2 + 
 3.1479432882352126*^8*Abs[CSL[2, 1]]^2*Abs[CT[2, 2]]^2 + 
 8.556475126335459*^8*Abs[CSL[2, 2]]^2*Abs[CT[2, 2]]^2 + 
 731698.1767482967*Abs[CSL[2, 3]]^2*Abs[CT[2, 2]]^2 + 
 3.63177794909203*^10*Abs[CSR[1, 1]]^2*Abs[CT[2, 2]]^2 + 
 8.408787119239492*^8*Abs[CSR[1, 2]]^2*Abs[CT[2, 2]]^2 + 
 17177.56273532151*Abs[CSR[1, 3]]^2*Abs[CT[2, 2]]^2 + 
 3.123741258241542*^8*Abs[CSR[2, 1]]^2*Abs[CT[2, 2]]^2 + 
 8.601408593281057*^8*Abs[CSR[2, 2]]^2*Abs[CT[2, 2]]^2 + 
 734310.0092351869*Abs[CSR[2, 3]]^2*Abs[CT[2, 2]]^2 + 
 1.1226558833275658*^11*Abs[CT[1, 1]]^2*Abs[CT[2, 2]]^2 + 
 2.654324009885698*^9*Abs[CT[1, 2]]^2*Abs[CT[2, 2]]^2 + 
 51376.061281721755*Abs[CT[1, 3]]^2*Abs[CT[2, 2]]^2 + 
 9.267022990077288*^8*Abs[CT[2, 1]]^2*Abs[CT[2, 2]]^2 + 
 1.217351366119638*^9*Abs[CT[2, 2]]^4 + 61.20256534135468*Abs[CT[2, 3]]^2 + 
 2.9479317479807857*^7*Abs[CSL[1, 1]]^2*Abs[CT[2, 3]]^2 + 
 685247.324307669*Abs[CSL[1, 2]]^2*Abs[CT[2, 3]]^2 + 
 14.018057635189232*Abs[CSL[1, 3]]^2*Abs[CT[2, 3]]^2 + 
 256670.6546088753*Abs[CSL[2, 1]]^2*Abs[CT[2, 3]]^2 + 
 699982.4318489174*Abs[CSL[2, 2]]^2*Abs[CT[2, 3]]^2 + 
 599.3548330183626*Abs[CSL[2, 3]]^2*Abs[CT[2, 3]]^2 + 
 2.9559438341359172*^7*Abs[CSR[1, 1]]^2*Abs[CT[2, 3]]^2 + 
 684423.8208648021*Abs[CSR[1, 2]]^2*Abs[CT[2, 3]]^2 + 
 13.992427218223852*Abs[CSR[1, 3]]^2*Abs[CT[2, 3]]^2 + 
 254699.42951205088*Abs[CSR[2, 1]]^2*Abs[CT[2, 3]]^2 + 
 703648.4452725254*Abs[CSR[2, 2]]^2*Abs[CT[2, 3]]^2 + 
 601.4956542537577*Abs[CSR[2, 3]]^2*Abs[CT[2, 3]]^2 + 
 9.154773060018374*^7*Abs[CT[1, 1]]^2*Abs[CT[2, 3]]^2 + 
 2.163852410148655*^6*Abs[CT[1, 2]]^2*Abs[CT[2, 3]]^2 + 
 41.926336765277036*Abs[CT[1, 3]]^2*Abs[CT[2, 3]]^2 + 
 757286.5651343937*Abs[CT[2, 1]]^2*Abs[CT[2, 3]]^2 + 
 1.996844388420191*^6*Abs[CT[2, 2]]^2*Abs[CT[2, 3]]^2 + 
 820.3964804351839*Abs[CT[2, 3]]^4 + 1.1534908589296017*^6*
  Abs[CVLL[1, 1]]^2 + 5.909071787911525*^11*Abs[CSL[1, 1]]^2*
  Abs[CVLL[1, 1]]^2 + 1.3736869867715107*^10*Abs[CSL[1, 2]]^2*
  Abs[CVLL[1, 1]]^2 + 280102.500296431*Abs[CSL[1, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 5.104712657333625*^9*Abs[CSL[2, 1]]^2*Abs[CVLL[1, 1]]^2 + 
 1.371100987763119*^10*Abs[CSL[2, 2]]^2*Abs[CVLL[1, 1]]^2 + 
 1.1670220982599162*^7*Abs[CSL[2, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 5.926536269399613*^11*Abs[CSR[1, 1]]^2*Abs[CVLL[1, 1]]^2 + 
 1.3720292714683651*^10*Abs[CSR[1, 2]]^2*Abs[CVLL[1, 1]]^2 + 
 279504.48813284206*Abs[CSR[1, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 5.065315356059321*^9*Abs[CSR[2, 1]]^2*Abs[CVLL[1, 1]]^2 + 
 1.378370662658543*^10*Abs[CSR[2, 2]]^2*Abs[CVLL[1, 1]]^2 + 
 1.1711773835566273*^7*Abs[CSR[2, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 1.8197272318334868*^12*Abs[CT[1, 1]]^2*Abs[CVLL[1, 1]]^2 + 
 4.306921611448097*^10*Abs[CT[1, 2]]^2*Abs[CVLL[1, 1]]^2 + 
 830540.0809466755*Abs[CT[1, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 1.4907774503188177*^10*Abs[CT[2, 1]]^2*Abs[CVLL[1, 1]]^2 + 
 3.865487138350838*^10*Abs[CT[2, 2]]^2*Abs[CVLL[1, 1]]^2 + 
 3.1486646793969117*^7*Abs[CT[2, 3]]^2*Abs[CVLL[1, 1]]^2 + 
 3.145103233505658*^11*Abs[CVLL[1, 1]]^4 + 
 27062.702483216333*Abs[CVLL[1, 2]]^2 + 1.3858603703285961*^10*
  Abs[CSL[1, 1]]^2*Abs[CVLL[1, 2]]^2 + 3.221725232252809*^8*Abs[CSL[1, 2]]^2*
  Abs[CVLL[1, 2]]^2 + 6569.331326989253*Abs[CSL[1, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 1.19724055406477*^8*Abs[CSL[2, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 3.2158859130526394*^8*Abs[CSL[2, 2]]^2*Abs[CVLL[1, 2]]^2 + 
 273727.4656052987*Abs[CSL[2, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 1.3899557666218664*^10*Abs[CSR[1, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 3.217837109789511*^8*Abs[CSR[1, 2]]^2*Abs[CVLL[1, 2]]^2 + 
 6555.309040104173*Abs[CSR[1, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 1.1880003537425078*^8*Abs[CSR[2, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 3.2329356569783264*^8*Abs[CSR[2, 2]]^2*Abs[CVLL[1, 2]]^2 + 
 274702.0308988158*Abs[CSR[2, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 4.267922297052371*^10*Abs[CT[1, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 1.0101268633209764*^9*Abs[CT[1, 2]]^2*Abs[CVLL[1, 2]]^2 + 
 19479.37354270435*Abs[CT[1, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 3.4965168922277*^8*Abs[CT[2, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 9.066761661677942*^8*Abs[CT[2, 2]]^2*Abs[CVLL[1, 2]]^2 + 
 738562.1433338146*Abs[CT[2, 3]]^2*Abs[CVLL[1, 2]]^2 + 
 1.475262691920117*^10*Abs[CVLL[1, 1]]^2*Abs[CVLL[1, 2]]^2 + 
 1.7299944785635996*^8*Abs[CVLL[1, 2]]^4 + 
 0.5412207999386341*Abs[CVLL[1, 3]]^2 + 275458.0924343357*Abs[CSL[1, 1]]^2*
  Abs[CVLL[1, 3]]^2 + 6403.535608498398*Abs[CSL[1, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 0.13061581633748168*Abs[CSL[1, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 2381.5625584616705*Abs[CSL[2, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 6406.999075371722*Abs[CSL[2, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 5.456808272073971*Abs[CSL[2, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 276265.40391308663*Abs[CSR[1, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 6395.8115991433915*Abs[CSR[1, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 0.13034113801927635*Abs[CSR[1, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 2363.191645354866*Abs[CSR[2, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 6440.9258724104675*Abs[CSR[2, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 5.476244813356234*Abs[CSR[2, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 849027.7562147882*Abs[CT[1, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 20091.936242649*Abs[CT[1, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 0.38764269376801946*Abs[CT[1, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 6962.569883141479*Abs[CT[2, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 18085.640171549752*Abs[CT[2, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 14.745594076855113*Abs[CT[2, 3]]^2*Abs[CVLL[1, 3]]^2 + 
 293327.71888300346*Abs[CVLL[1, 1]]^2*Abs[CVLL[1, 3]]^2 + 
 6879.599237236114*Abs[CVLL[1, 2]]^2*Abs[CVLL[1, 3]]^2 + 
 0.06842325588862751*Abs[CVLL[1, 3]]^4 + 9677.87184470673*Abs[CVLL[2, 1]]^2 + 
 4.907618570860237*^9*Abs[CSL[1, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 1.1408591783701648*^8*Abs[CSL[1, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 2327.5294401950637*Abs[CSL[1, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 4.245085310081549*^7*Abs[CSL[2, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 1.1431065616932592*^8*Abs[CSL[2, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 97393.89120767261*Abs[CSL[2, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 4.9219288491869135*^9*Abs[CSR[1, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 1.139483534475645*^8*Abs[CSR[1, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 2322.6796554911807*Abs[CSR[1, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 4.212350366511195*^7*Abs[CSR[2, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 1.1491552067982526*^8*Abs[CSR[2, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 97740.89576809324*Abs[CSR[2, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 1.5134272321176844*^10*Abs[CT[1, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 3.5811722368607146*^8*Abs[CT[1, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 6911.352299379234*Abs[CT[1, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 1.2418494100057977*^8*Abs[CT[2, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 3.2291226961900043*^8*Abs[CT[2, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 263420.8332436586*Abs[CT[2, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 5.227066985136*^9*Abs[CVLL[1, 1]]^2*Abs[CVLL[2, 1]]^2 + 
 1.2259442723889644*^8*Abs[CVLL[1, 2]]^2*Abs[CVLL[2, 1]]^2 + 
 2439.2260291820976*Abs[CVLL[1, 3]]^2*Abs[CVLL[2, 1]]^2 + 
 2.174241047815124*^7*Abs[CVLL[2, 1]]^4 + 26587.897655975117*
  Abs[CVLL[2, 2]]^2 + 1.315825882896202*^10*Abs[CSL[1, 1]]^2*
  Abs[CVLL[2, 2]]^2 + 3.058762907284158*^8*Abs[CSL[1, 2]]^2*
  Abs[CVLL[2, 2]]^2 + 6248.190134495768*Abs[CSL[1, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 1.1416523458630447*^8*Abs[CSL[2, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 3.0924817961044836*^8*Abs[CSL[2, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 264095.72896811913*Abs[CSL[2, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 1.3195423676349316*^10*Abs[CSR[1, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 3.055080067007381*^8*Abs[CSR[1, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 6235.908358894122*Abs[CSR[1, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 1.1328651380399218*^8*Abs[CSR[2, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 3.108766529141029*^8*Abs[CSR[2, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 265037.71202975936*Abs[CSR[2, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 4.070986138630151*^10*Abs[CT[1, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 9.628062013540795*^8*Abs[CT[1, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 18615.604431844113*Abs[CT[1, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 3.353059372481738*^8*Abs[CT[2, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 8.776186765051707*^8*Abs[CT[2, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 718381.5992684965*Abs[CT[2, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 1.4033056059817093*^10*Abs[CVLL[1, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 3.2914553546918404*^8*Abs[CVLL[1, 2]]^2*Abs[CVLL[2, 2]]^2 + 
 6559.378731890594*Abs[CVLL[1, 3]]^2*Abs[CVLL[2, 2]]^2 + 
 1.1704894751822734*^8*Abs[CVLL[2, 1]]^2*Abs[CVLL[2, 2]]^2 + 
 1.5849716771324483*^8*Abs[CVLL[2, 2]]^4 + 
 22.1463933743348*Abs[CVLL[2, 3]]^2 + 1.0828383767382758*^7*Abs[CSL[1, 1]]^2*
  Abs[CVLL[2, 3]]^2 + 251711.19501580307*Abs[CSL[1, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 5.145125046324014*Abs[CSL[1, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 94098.94082649336*Abs[CSL[2, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 255671.49066458887*Abs[CSL[2, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 218.60152778910896*Abs[CSL[2, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 1.0858445862244373*^7*Abs[CSR[1, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 251408.40930872562*Abs[CSR[1, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 5.135331602616032*Abs[CSR[1, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 93375.40611393127*Abs[CSR[2, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 257014.56561971075*Abs[CSR[2, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 219.38180217369995*Abs[CSR[2, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 3.3558202687255554*^7*Abs[CT[1, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 793452.1076369195*Abs[CT[1, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 15.355880099228331*Abs[CT[1, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 276938.9946213829*Abs[CT[2, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 727280.9168792219*Abs[CT[2, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 596.353770342342*Abs[CT[2, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 1.1556123905419892*^7*Abs[CVLL[1, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 271055.58019052196*Abs[CVLL[1, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 5.406224712336092*Abs[CVLL[1, 3]]^2*Abs[CVLL[2, 3]]^2 + 
 96519.95994214273*Abs[CVLL[2, 1]]^2*Abs[CVLL[2, 3]]^2 + 
 262218.0192196906*Abs[CVLL[2, 2]]^2*Abs[CVLL[2, 3]]^2 + 
 108.62756502942446*Abs[CVLL[2, 3]]^4 + 1.1476972674248521*^6*
  Abs[CVRL[1, 1]]^2 + 5.895866225491655*^11*Abs[CSL[1, 1]]^2*
  Abs[CVRL[1, 1]]^2 + 1.3706233089446024*^10*Abs[CSL[1, 2]]^2*
  Abs[CVRL[1, 1]]^2 + 279436.6803275715*Abs[CSL[1, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 5.091498261731386*^9*Abs[CSL[2, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 1.3666008849229816*^10*Abs[CSL[2, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 1.162871582560128*^7*Abs[CSL[2, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 5.913355418198076*^11*Abs[CSR[1, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 1.3689689316680557*^10*Abs[CSR[1, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 278836.1733574914*Abs[CSR[1, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 5.052193814233185*^9*Abs[CSR[2, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 1.3738507034850658*^10*Abs[CSR[2, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 1.167011358337628*^7*Abs[CSR[2, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 1.8149707392072817*^12*Abs[CT[1, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 4.295926374607357*^10*Abs[CT[1, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 828240.1446145404*Abs[CT[1, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 1.4862236994218338*^10*Abs[CT[2, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 3.8506964261389175*^10*Abs[CT[2, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 3.1353370358068064*^7*Abs[CT[2, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 6.27519516653118*^11*Abs[CVLL[1, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 1.4717343884051758*^10*Abs[CVLL[1, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 292571.3704861622*Abs[CVLL[1, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 5.212995601919764*^9*Abs[CVLL[2, 1]]^2*Abs[CVRL[1, 1]]^2 + 
 1.3985246920652317*^10*Abs[CVLL[2, 2]]^2*Abs[CVRL[1, 1]]^2 + 
 1.1512456067847516*^7*Abs[CVLL[2, 3]]^2*Abs[CVRL[1, 1]]^2 + 
 3.1303718738556793*^11*Abs[CVRL[1, 1]]^4 + 
 26618.054348593138*Abs[CVRL[1, 2]]^2 + 1.3691532844087648*^10*
  Abs[CSL[1, 1]]^2*Abs[CVRL[1, 2]]^2 + 3.182905106330345*^8*Abs[CSL[1, 2]]^2*
  Abs[CVRL[1, 2]]^2 + 6488.710725584764*Abs[CSL[1, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.1821614214167091*^8*Abs[CSL[2, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 3.171973925458596*^8*Abs[CSL[2, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 269875.11476203875*Abs[CSL[2, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.3732218247468332*^10*Abs[CSR[1, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 3.17906276939961*^8*Abs[CSR[1, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 6474.7224606694235*Abs[CSR[1, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.1730345016334559*^8*Abs[CSR[2, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 3.188805525769675*^8*Abs[CSR[2, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 270835.7559337026*Abs[CSR[2, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 4.21400853997071*^10*Abs[CT[1, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 9.974597208128498*^8*Abs[CT[1, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 19228.69545655415*Abs[CT[1, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 3.4499967697345996*^8*Abs[CT[2, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 8.935413320362948*^8*Abs[CT[2, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 727403.6697187643*Abs[CT[2, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.4571366986073502*^10*Abs[CVLL[1, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 3.4174458725548524*^8*Abs[CVLL[1, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 6793.055644682446*Abs[CVLL[1, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.210311125110717*^8*Abs[CVLL[2, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 3.245879985390803*^8*Abs[CVLL[2, 2]]^2*Abs[CVRL[1, 2]]^2 + 
 267148.7197630329*Abs[CVLL[2, 3]]^2*Abs[CVRL[1, 2]]^2 + 
 1.453838947850796*^10*Abs[CVRL[1, 1]]^2*Abs[CVRL[1, 2]]^2 + 
 1.688048748250797*^8*Abs[CVRL[1, 2]]^4 + 0.5370618241010723*
  Abs[CVRL[1, 3]]^2 + 274794.3132516708*Abs[CSL[1, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6388.1507194081205*Abs[CSL[1, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 0.13026671192563355*Abs[CSL[1, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 2374.266076024788*Abs[CSL[2, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6379.157894750613*Abs[CSL[2, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 5.430337192567276*Abs[CSL[2, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 275605.1087604202*Abs[CSR[1, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6380.442699854662*Abs[CSR[1, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 0.1299894395616554*Abs[CSR[1, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 2355.943979581507*Abs[CSR[2, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6412.972547378635*Abs[CSR[2, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 5.449674439222302*Abs[CSR[2, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 846388.0844606964*Abs[CT[1, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 20031.712492861454*Abs[CT[1, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 0.3863264616341169*Abs[CT[1, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 6935.258619761538*Abs[CT[2, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 17988.900862552426*Abs[CT[2, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 14.655690030566527*Abs[CT[2, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 292538.6211882017*Abs[CVLL[1, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6861.0160881555985*Abs[CVLL[1, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 0.1364297634500845*Abs[CVLL[1, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 2431.2890785807763*Abs[CVLL[2, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6529.356181216895*Abs[CVLL[2, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 5.377784417492291*Abs[CVLL[2, 3]]^2*Abs[CVRL[1, 3]]^2 + 
 291829.4329915917*Abs[CVRL[1, 1]]^2*Abs[CVRL[1, 3]]^2 + 
 6776.325168979377*Abs[CVRL[1, 2]]^2*Abs[CVRL[1, 3]]^2 + 
 0.06802664567614802*Abs[CVRL[1, 3]]^4 + 9690.783949203795*
  Abs[CVRL[2, 1]]^2 + 4.897841088330594*^9*Abs[CSL[1, 1]]^2*
  Abs[CVRL[2, 1]]^2 + 1.1385829522533765*^8*Abs[CSL[1, 2]]^2*
  Abs[CVRL[2, 1]]^2 + 2323.2592555781152*Abs[CSL[1, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 4.2382917944682054*^7*Abs[CSL[2, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.1421583287744142*^8*Abs[CSL[2, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 97342.62510193634*Abs[CSL[2, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 4.912066227509905*^9*Abs[CSR[1, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.1372102180395682*^8*Abs[CSR[1, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 2318.452935531964*Abs[CSR[1, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 4.2056163809950024*^7*Abs[CSR[2, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.1481980173090537*^8*Abs[CSR[2, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 97689.47390145672*Abs[CSR[2, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 1.5110442546870459*^10*Abs[CT[1, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 3.575297573608024*^8*Abs[CT[1, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 6901.652923237463*Abs[CT[1, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 1.240499607969623*^8*Abs[CT[2, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 3.2283913587212944*^8*Abs[CT[2, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 263479.51457097207*Abs[CT[2, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 5.217531876538625*^9*Abs[CVLL[1, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.2237181033455426*^8*Abs[CVLL[1, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 2435.296734838776*Abs[CVLL[1, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 4.342014962459038*^7*Abs[CVLL[2, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.1696832849159966*^8*Abs[CVLL[2, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 96492.90923952397*Abs[CVLL[2, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 5.203005104665069*^9*Abs[CVRL[1, 1]]^2*Abs[CVRL[2, 1]]^2 + 
 1.2079393219996522*^8*Abs[CVRL[1, 2]]^2*Abs[CVRL[2, 1]]^2 + 
 2426.9533751499916*Abs[CVRL[1, 3]]^2*Abs[CVRL[2, 1]]^2 + 
 2.1680075155721545*^7*Abs[CVRL[2, 1]]^4 + 
 26684.127457779094*Abs[CVRL[2, 2]]^2 + 1.3201385402138172*^10*
  Abs[CSL[1, 1]]^2*Abs[CVRL[2, 2]]^2 + 3.068785428694352*^8*Abs[CSL[1, 2]]^2*
  Abs[CVRL[2, 2]]^2 + 6268.7911199183745*Abs[CSL[1, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.1454495997795002*^8*Abs[CSL[2, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.103056366375718*^8*Abs[CSL[2, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 265008.4529955696*Abs[CSL[2, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.323865185327283*^10*Abs[CSR[1, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.065090681878271*^8*Abs[CSR[1, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 6256.481306863801*Abs[CSR[1, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.1366334824166341*^8*Abs[CSR[2, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.1193956519929844*^8*Abs[CSR[2, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 265953.7259924399*Abs[CSR[2, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 4.084541634251942*^10*Abs[CT[1, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 9.660039501232444*^8*Abs[CT[1, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 18677.985820168033*Abs[CT[1, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 3.364424767561214*^8*Abs[CT[2, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 8.806828959886978*^8*Abs[CT[2, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 720928.0266019979*Abs[CT[2, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.407934265763787*^10*Abs[CVLL[1, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.302313273141724*^8*Abs[CVLL[1, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 6581.186289373699*Abs[CVLL[1, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.174399315862494*^8*Abs[CVLL[2, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.1808346302690107*^8*Abs[CVLL[2, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 263131.9488555209*Abs[CVLL[2, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.4031214809635614*^10*Abs[CVRL[1, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 3.256530711505556*^8*Abs[CVRL[1, 2]]^2*Abs[CVRL[2, 2]]^2 + 
 6550.92720942465*Abs[CVRL[1, 3]]^2*Abs[CVRL[2, 2]]^2 + 
 1.173604653374566*^8*Abs[CVRL[2, 1]]^2*Abs[CVRL[2, 2]]^2 + 
 1.5958841838565582*^8*Abs[CVRL[2, 2]]^4 + 
 22.484148873368746*Abs[CVRL[2, 3]]^2 + 1.1006407436481027*^7*
  Abs[CSL[1, 1]]^2*Abs[CVRL[2, 3]]^2 + 255850.16941169283*Abs[CSL[1, 2]]^2*
  Abs[CVRL[2, 3]]^2 + 5.229363637566526*Abs[CSL[1, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 95630.12371369438*Abs[CSL[2, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 259749.339301198*Abs[CSL[2, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 222.06061937658885*Abs[CSL[2, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 1.1037021203571277*^7*Abs[CSR[1, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 255542.36132698675*Abs[CSR[1, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 5.219374490317429*Abs[CSR[1, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 94894.72678885596*Abs[CSR[2, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 261114.16149578366*Abs[CSR[2, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 222.8531484516472*Abs[CSR[2, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 3.410384081311935*^7*Abs[CT[1, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 806376.4817930707*Abs[CT[1, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 15.604430658920778*Abs[CT[1, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 281384.67349031265*Abs[CT[2, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 738700.5733034282*Abs[CT[2, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 605.6091007175718*Abs[CT[2, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 1.1745275072799034*^7*Abs[CVLL[1, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 275491.7882339881*Abs[CVLL[1, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 5.494222278952804*Abs[CVLL[1, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 98085.78849644733*Abs[CVLL[2, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 266385.48156832956*Abs[CVLL[2, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 220.67102441892123*Abs[CVLL[2, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 1.1701352094996098*^7*Abs[CVRL[1, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 271537.24471524643*Abs[CVRL[1, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 5.465709732129903*Abs[CVRL[1, 3]]^2*Abs[CVRL[2, 3]]^2 + 
 98054.2216227684*Abs[CVRL[2, 1]]^2*Abs[CVRL[2, 3]]^2 + 
 267312.5108392007*Abs[CVRL[2, 2]]^2*Abs[CVRL[2, 3]]^2 + 
 112.07232738498601*Abs[CVRL[2, 3]]^4 - 4363.5328654028835*Re[CVLL[1, 1]] - 
 2.0048808238604708*^9*Abs[CSL[1, 1]]^2*Re[CVLL[1, 1]] - 
 4.660217039743904*^7*Abs[CSL[1, 2]]^2*Re[CVLL[1, 1]] - 
 955.5787592547445*Abs[CSL[1, 3]]^2*Re[CVLL[1, 1]] - 
 1.755652158705942*^7*Abs[CSL[2, 1]]^2*Re[CVLL[1, 1]] - 
 4.840946133237222*^7*Abs[CSL[2, 2]]^2*Re[CVLL[1, 1]] - 
 41625.38766292234*Abs[CSL[2, 3]]^2*Re[CVLL[1, 1]] - 
 2.0099936798654575*^9*Abs[CSR[1, 1]]^2*Re[CVLL[1, 1]] - 
 4.654622090753776*^7*Abs[CSR[1, 2]]^2*Re[CVLL[1, 1]] - 
 954.0356362386062*Abs[CSR[1, 3]]^2*Re[CVLL[1, 1]] - 
 1.7422082122759625*^7*Abs[CSR[2, 1]]^2*Re[CVLL[1, 1]] - 
 4.866059123508215*^7*Abs[CSR[2, 2]]^2*Re[CVLL[1, 1]] - 
 41774.11542987298*Abs[CSR[2, 3]]^2*Re[CVLL[1, 1]] - 
 6.264206031416266*^9*Abs[CT[1, 1]]^2*Re[CVLL[1, 1]] - 
 1.4792295493462476*^8*Abs[CT[1, 2]]^2*Re[CVLL[1, 1]] - 
 2875.912005905455*Abs[CT[1, 3]]^2*Re[CVLL[1, 1]] - 
 5.218097067104823*^7*Abs[CT[2, 1]]^2*Re[CVLL[1, 1]] - 
 1.3925522485670143*^8*Abs[CT[2, 2]]^2*Re[CVLL[1, 1]] - 
 115121.78820873357*Abs[CT[2, 3]]^2*Re[CVLL[1, 1]] - 
 2.1467022075631852*^9*Abs[CVLL[1, 1]]^2*Re[CVLL[1, 1]] - 
 5.0360784291626364*^7*Abs[CVLL[1, 2]]^2*Re[CVLL[1, 1]] - 
 1008.4631161106199*Abs[CVLL[1, 3]]^2*Re[CVLL[1, 1]] - 
 1.8047588393263094*^7*Abs[CVLL[2, 1]]^2*Re[CVLL[1, 1]] - 
 4.978055455942769*^7*Abs[CVLL[2, 2]]^2*Re[CVLL[1, 1]] - 
 41557.45568717101*Abs[CVLL[2, 3]]^2*Re[CVLL[1, 1]] - 
 2.134724622472215*^9*Abs[CVRL[1, 1]]^2*Re[CVLL[1, 1]] - 
 4.949475883172361*^7*Abs[CVRL[1, 2]]^2*Re[CVLL[1, 1]] - 
 999.7899756438035*Abs[CVRL[1, 3]]^2*Re[CVLL[1, 1]] - 
 1.8079402896239813*^7*Abs[CVRL[2, 1]]^2*Re[CVLL[1, 1]] - 
 4.996525654069837*^7*Abs[CVRL[2, 2]]^2*Re[CVLL[1, 1]] - 
 42178.874553386726*Abs[CVRL[2, 3]]^2*Re[CVLL[1, 1]] + 
 4.121371023790247*^6*Re[CVLL[1, 1]]^2 - 100.31755655686248*Re[CVLL[1, 2]] - 
 4.556380698392388*^7*Abs[CSL[1, 1]]^2*Re[CVLL[1, 2]] - 
 1.0590921367294292*^6*Abs[CSL[1, 2]]^2*Re[CVLL[1, 2]] - 
 21.72975748372642*Abs[CSL[1, 3]]^2*Re[CVLL[1, 2]] - 
 399580.0961505975*Abs[CSL[2, 1]]^2*Re[CVLL[1, 2]] - 
 1.1048360058177128*^6*Abs[CSL[2, 2]]^2*Re[CVLL[1, 2]] - 
 951.0036798459778*Abs[CSL[2, 3]]^2*Re[CVLL[1, 2]] - 
 4.567803868620311*^7*Abs[CSR[1, 1]]^2*Re[CVLL[1, 2]] - 
 1.057821048922031*^6*Abs[CSR[1, 2]]^2*Re[CVLL[1, 2]] - 
 21.695858792362646*Abs[CSR[1, 3]]^2*Re[CVLL[1, 2]] - 
 396522.6637539323*Abs[CSR[2, 1]]^2*Re[CVLL[1, 2]] - 
 1.1105539313343933*^6*Abs[CSR[2, 2]]^2*Re[CVLL[1, 2]] - 
 954.40216401027*Abs[CSR[2, 3]]^2*Re[CVLL[1, 2]] - 
 1.4258428449087828*^8*Abs[CT[1, 1]]^2*Re[CVLL[1, 2]] - 
 3.366174405396652*^6*Abs[CT[1, 2]]^2*Re[CVLL[1, 2]] - 
 65.50164781511486*Abs[CT[1, 3]]^2*Re[CVLL[1, 2]] - 
 1.1898246370950404*^6*Abs[CT[2, 1]]^2*Re[CVLL[1, 2]] - 
 3.1847782617768496*^6*Abs[CT[2, 2]]^2*Re[CVLL[1, 2]] - 
 2636.7809364167397*Abs[CT[2, 3]]^2*Re[CVLL[1, 2]] - 
 4.881768415193924*^7*Abs[CVLL[1, 1]]^2*Re[CVLL[1, 2]] - 
 1.1452817267009804*^6*Abs[CVLL[1, 2]]^2*Re[CVLL[1, 2]] - 
 22.95138065164639*Abs[CVLL[1, 3]]^2*Re[CVLL[1, 2]] - 
 410926.31998974807*Abs[CVLL[2, 1]]^2*Re[CVLL[1, 2]] - 
 1.1366883555813902*^6*Abs[CVLL[2, 2]]^2*Re[CVLL[1, 2]] - 
 950.2487858706129*Abs[CVLL[2, 3]]^2*Re[CVLL[1, 2]] - 
 4.852855615955031*^7*Abs[CVRL[1, 1]]^2*Re[CVLL[1, 2]] - 
 1.1249793629098036*^6*Abs[CVRL[1, 2]]^2*Re[CVLL[1, 2]] - 
 22.739447047555288*Abs[CVRL[1, 3]]^2*Re[CVLL[1, 2]] - 
 411809.80296055024*Abs[CVRL[2, 1]]^2*Re[CVLL[1, 2]] - 
 1.1409531898329153*^6*Abs[CVRL[2, 2]]^2*Re[CVLL[1, 2]] - 
 964.323789214915*Abs[CVRL[2, 3]]^2*Re[CVLL[1, 2]] + 
 189716.12922355294*Re[CVLL[1, 1]]*Re[CVLL[1, 2]] + 
 2185.7871185156937*Re[CVLL[1, 2]]^2 - 0.0021771487039492447*Re[CVLL[1, 3]] - 
 973.8306208635474*Abs[CSL[1, 1]]^2*Re[CVLL[1, 3]] - 
 22.63559710474604*Abs[CSL[1, 2]]^2*Re[CVLL[1, 3]] - 
 0.00046479776101551826*Abs[CSL[1, 3]]^2*Re[CVLL[1, 3]] - 
 8.55695703139639*Abs[CSL[2, 1]]^2*Re[CVLL[1, 3]] - 
 23.747678146496334*Abs[CSL[2, 2]]^2*Re[CVLL[1, 3]] - 
 0.020469778360363386*Abs[CSL[2, 3]]^2*Re[CVLL[1, 3]] - 
 976.2155100903934*Abs[CSR[1, 1]]^2*Re[CVLL[1, 3]] - 
 22.60844321979112*Abs[CSR[1, 2]]^2*Re[CVLL[1, 3]] - 
 0.0004641069580477134*Abs[CSR[1, 3]]^2*Re[CVLL[1, 3]] - 
 8.491550460951606*Abs[CSR[2, 1]]^2*Re[CVLL[1, 3]] - 
 23.870193064673707*Abs[CSR[2, 2]]^2*Re[CVLL[1, 3]] - 
 0.020542944525778893*Abs[CSR[2, 3]]^2*Re[CVLL[1, 3]] - 
 3053.8043639730654*Abs[CT[1, 1]]^2*Re[CVLL[1, 3]] - 
 72.07186985196809*Abs[CT[1, 2]]^2*Re[CVLL[1, 3]] - 
 0.0014040581117933974*Abs[CT[1, 3]]^2*Re[CVLL[1, 3]] - 
 25.543293283354807*Abs[CT[2, 1]]^2*Re[CVLL[1, 3]] - 
 68.64352642527467*Abs[CT[2, 2]]^2*Re[CVLL[1, 3]] - 
 0.05694475094391065*Abs[CT[2, 3]]^2*Re[CVLL[1, 3]] - 
 1044.2612142971066*Abs[CVLL[1, 1]]^2*Re[CVLL[1, 3]] - 
 24.49986672133236*Abs[CVLL[1, 2]]^2*Re[CVLL[1, 3]] - 
 0.0004914757180143598*Abs[CVLL[1, 3]]^2*Re[CVLL[1, 3]] - 
 8.804812327785445*Abs[CVLL[2, 1]]^2*Re[CVLL[1, 3]] - 
 24.44837342711856*Abs[CVLL[2, 2]]^2*Re[CVLL[1, 3]] - 
 0.020476346258933204*Abs[CVLL[2, 3]]^2*Re[CVLL[1, 3]] - 
 1037.5947893026614*Abs[CVRL[1, 1]]^2*Re[CVLL[1, 3]] - 
 24.048086273601086*Abs[CVRL[1, 2]]^2*Re[CVLL[1, 3]] - 
 0.00048651952613674846*Abs[CVRL[1, 3]]^2*Re[CVLL[1, 3]] - 
 8.828311005403734*Abs[CVRL[2, 1]]^2*Re[CVLL[1, 3]] - 
 24.54145998075824*Abs[CVRL[2, 2]]^2*Re[CVLL[1, 3]] - 
 0.020775797830387462*Abs[CVRL[2, 3]]^2*Re[CVLL[1, 3]] + 
 4.12348766110493*Re[CVLL[1, 1]]*Re[CVLL[1, 3]] + 
 0.09515951946028556*Re[CVLL[1, 2]]*Re[CVLL[1, 3]] + 
 1.03773744204772*^-6*Re[CVLL[1, 3]]^2 - 41.34234465962194*Re[CVLL[2, 1]] - 
 1.8333728833146356*^7*Abs[CSL[1, 1]]^2*Re[CVLL[2, 1]] - 
 426147.0576759798*Abs[CSL[1, 2]]^2*Re[CVLL[2, 1]] - 
 8.754102461226688*Abs[CSL[1, 3]]^2*Re[CVLL[2, 1]] - 
 161261.4836829634*Abs[CSL[2, 1]]^2*Re[CVLL[2, 1]] - 
 448408.33494994126*Abs[CSL[2, 2]]^2*Re[CVLL[2, 1]] - 
 386.7954508066835*Abs[CSL[2, 3]]^2*Re[CVLL[2, 1]] - 
 1.837809603342779*^7*Abs[CSR[1, 1]]^2*Re[CVLL[2, 1]] - 
 425635.78053199546*Abs[CSR[1, 2]]^2*Re[CVLL[2, 1]] - 
 8.741411109164327*Abs[CSR[1, 3]]^2*Re[CVLL[2, 1]] - 
 160029.37519374385*Abs[CSR[2, 1]]^2*Re[CVLL[2, 1]] - 
 450717.59252659994*Abs[CSR[2, 2]]^2*Re[CVLL[2, 1]] - 
 388.17768576904865*Abs[CSR[2, 3]]^2*Re[CVLL[2, 1]] - 
 5.755431344714852*^7*Abs[CT[1, 1]]^2*Re[CVLL[2, 1]] - 
 1.3580990257603405*^6*Abs[CT[1, 2]]^2*Re[CVLL[2, 1]] - 
 26.473408235250773*Abs[CT[1, 3]]^2*Re[CVLL[2, 1]] - 
 481999.5282862737*Abs[CT[2, 1]]^2*Re[CVLL[2, 1]] - 
 1.2980049349424243*^6*Abs[CT[2, 2]]^2*Re[CVLL[2, 1]] - 
 1077.8975412177665*Abs[CT[2, 3]]^2*Re[CVLL[2, 1]] - 
 1.966838537197497*^7*Abs[CVLL[1, 1]]^2*Re[CVLL[2, 1]] - 
 461462.8968866244*Abs[CVLL[1, 2]]^2*Re[CVLL[2, 1]] - 
 9.261955458555764*Abs[CVLL[1, 3]]^2*Re[CVLL[2, 1]] - 
 165979.70119723966*Abs[CVLL[2, 1]]^2*Re[CVLL[2, 1]] - 
 461800.42445590114*Abs[CVLL[2, 2]]^2*Re[CVLL[2, 1]] - 
 387.14444775353*Abs[CVLL[2, 3]]^2*Re[CVLL[2, 1]] - 
 1.9538113863228247*^7*Abs[CVRL[1, 1]]^2*Re[CVLL[2, 1]] - 
 452780.0789361424*Abs[CVRL[1, 2]]^2*Re[CVLL[2, 1]] - 
 9.164411579634326*Abs[CVRL[1, 3]]^2*Re[CVLL[2, 1]] - 
 166469.19065602944*Abs[CVRL[2, 1]]^2*Re[CVLL[2, 1]] - 
 463571.32398895826*Abs[CVRL[2, 2]]^2*Re[CVLL[2, 1]] - 
 392.77025986607*Abs[CVRL[2, 3]]^2*Re[CVLL[2, 1]] + 
 78324.09001644657*Re[CVLL[1, 1]]*Re[CVLL[2, 1]] + 
 1808.973321584483*Re[CVLL[1, 2]]*Re[CVLL[2, 1]] + 
 0.03949575965699617*Re[CVLL[1, 3]]*Re[CVLL[2, 1]] + 
 376.0158697170251*Re[CVLL[2, 1]]^2 - 135.76446544513726*Re[CVLL[2, 2]] - 
 5.5430088078544654*^7*Abs[CSL[1, 1]]^2*Re[CVLL[2, 2]] - 
 1.2883589860666145*^6*Abs[CSL[1, 2]]^2*Re[CVLL[2, 2]] - 
 26.583555728589968*Abs[CSL[1, 3]]^2*Re[CVLL[2, 2]] - 
 492838.52339359815*Abs[CSL[2, 1]]^2*Re[CVLL[2, 2]] - 
 1.398041195855503*^6*Abs[CSL[2, 2]]^2*Re[CVLL[2, 2]] - 
 1214.8983201070218*Abs[CSL[2, 3]]^2*Re[CVLL[2, 2]] - 
 5.5546701946742974*^7*Abs[CSR[1, 1]]^2*Re[CVLL[2, 2]] - 
 1.286814932949651*^6*Abs[CSR[1, 2]]^2*Re[CVLL[2, 2]] - 
 26.555593696059777*Abs[CSR[1, 3]]^2*Re[CVLL[2, 2]] - 
 489092.6182126892*Abs[CSR[2, 1]]^2*Re[CVLL[2, 2]] - 
 1.405116233121493*^6*Abs[CSR[2, 2]]^2*Re[CVLL[2, 2]] - 
 1219.239258753452*Abs[CSR[2, 3]]^2*Re[CVLL[2, 2]] - 
 1.760092850039135*^8*Abs[CT[1, 1]]^2*Re[CVLL[2, 2]] - 
 4.1460220128519945*^6*Abs[CT[1, 2]]^2*Re[CVLL[2, 2]] - 
 81.32745357370787*Abs[CT[1, 3]]^2*Re[CVLL[2, 2]] - 
 1.4929293787232104*^6*Abs[CT[2, 1]]^2*Re[CVLL[2, 2]] - 
 4.1061136575690927*^6*Abs[CT[2, 2]]^2*Re[CVLL[2, 2]] - 
 3444.9670808928913*Abs[CT[2, 3]]^2*Re[CVLL[2, 2]] - 
 5.974422387985652*^7*Abs[CVLL[1, 1]]^2*Re[CVLL[2, 2]] - 
 1.4021165289138823*^6*Abs[CVLL[1, 2]]^2*Re[CVLL[2, 2]] - 
 28.298204685870786*Abs[CVLL[1, 3]]^2*Re[CVLL[2, 2]] - 
 508782.23070718953*Abs[CVLL[2, 1]]^2*Re[CVLL[2, 2]] - 
 1.4448614163428776*^6*Abs[CVLL[2, 2]]^2*Re[CVLL[2, 2]] - 
 1223.130508420429*Abs[CVLL[2, 3]]^2*Re[CVLL[2, 2]] - 
 5.919722818992779*^7*Abs[CVRL[1, 1]]^2*Re[CVLL[2, 2]] - 
 1.3702170814324045*^6*Abs[CVRL[1, 2]]^2*Re[CVLL[2, 2]] - 
 27.86840993993041*Abs[CVRL[1, 3]]^2*Re[CVLL[2, 2]] - 
 511736.79340784054*Abs[CVRL[2, 1]]^2*Re[CVLL[2, 2]] - 
 1.450817672371735*^6*Abs[CVRL[2, 2]]^2*Re[CVLL[2, 2]] - 
 1239.7278743621255*Abs[CVRL[2, 3]]^2*Re[CVLL[2, 2]] + 
 258665.02296763717*Re[CVLL[1, 1]]*Re[CVLL[2, 2]] + 
 6018.913675644097*Re[CVLL[1, 2]]*Re[CVLL[2, 2]] + 
 0.13267997456687558*Re[CVLL[1, 3]]*Re[CVLL[2, 2]] + 
 2539.390531197013*Re[CVLL[2, 1]]*Re[CVLL[2, 2]] + 
 4485.657563520499*Re[CVLL[2, 2]]^2 - 0.12870926925516885*Re[CVLL[2, 3]] - 
 51999.20442716249*Abs[CSL[1, 1]]^2*Re[CVLL[2, 3]] - 
 1208.615206024471*Abs[CSL[1, 2]]^2*Re[CVLL[2, 3]] - 
 0.024952016144912107*Abs[CSL[1, 3]]^2*Re[CVLL[2, 3]] - 
 462.96300860835015*Abs[CSL[2, 1]]^2*Re[CVLL[2, 3]] - 
 1316.5661137877519*Abs[CSL[2, 2]]^2*Re[CVLL[2, 3]] - 
 1.1451337832636503*Abs[CSL[2, 3]]^2*Re[CVLL[2, 3]] - 
 52106.56590190101*Abs[CSR[1, 1]]^2*Re[CVLL[2, 3]] - 
 1207.1665022073455*Abs[CSR[1, 2]]^2*Re[CVLL[2, 3]] - 
 0.024926986835742217*Abs[CSR[1, 3]]^2*Re[CVLL[2, 3]] - 
 459.4461674861069*Abs[CSR[2, 1]]^2*Re[CVLL[2, 3]] - 
 1323.2137557074605*Abs[CSR[2, 2]]^2*Re[CVLL[2, 3]] - 
 1.1492243636130193*Abs[CSR[2, 3]]^2*Re[CVLL[2, 3]] - 
 165352.47114412626*Abs[CT[1, 1]]^2*Re[CVLL[2, 3]] - 
 3894.1547878523925*Abs[CT[1, 2]]^2*Re[CVLL[2, 3]] - 
 0.07644656674456993*Abs[CT[1, 3]]^2*Re[CVLL[2, 3]] - 
 1404.7665050266714*Abs[CT[2, 1]]^2*Re[CVLL[2, 3]] - 
 3873.6973542873307*Abs[CT[2, 2]]^2*Re[CVLL[2, 3]] - 
 3.2540006184185803*Abs[CT[2, 3]]^2*Re[CVLL[2, 3]] - 
 56079.53911313425*Abs[CVLL[1, 1]]^2*Re[CVLL[2, 3]] - 
 1316.165204649467*Abs[CVLL[1, 2]]^2*Re[CVLL[2, 3]] - 
 0.02658192568526419*Abs[CVLL[1, 3]]^2*Re[CVLL[2, 3]] - 
 478.11850199752735*Abs[CVLL[2, 1]]^2*Re[CVLL[2, 3]] - 
 1361.2531037539434*Abs[CVLL[2, 2]]^2*Re[CVLL[2, 3]] - 
 1.1537164398334632*Abs[CVLL[2, 3]]^2*Re[CVLL[2, 3]] - 
 55548.196664204195*Abs[CVRL[1, 1]]^2*Re[CVLL[2, 3]] - 
 1285.5631338481128*Abs[CVRL[1, 2]]^2*Re[CVLL[2, 3]] - 
 0.026162565417768006*Abs[CVRL[1, 3]]^2*Re[CVLL[2, 3]] - 
 481.0696875237415*Abs[CVRL[2, 1]]^2*Re[CVLL[2, 3]] - 
 1366.9111117067457*Abs[CVRL[2, 2]]^2*Re[CVLL[2, 3]] - 
 1.169241196845968*Abs[CVRL[2, 3]]^2*Re[CVLL[2, 3]] + 
 245.29986645164814*Re[CVLL[1, 1]]*Re[CVLL[2, 3]] + 
 5.712950396847008*Re[CVLL[1, 2]]*Re[CVLL[2, 3]] + 
 0.00012607670818572456*Re[CVLL[1, 3]]*Re[CVLL[2, 3]] + 
 2.414495946145893*Re[CVLL[2, 1]]*Re[CVLL[2, 3]] + 
 8.574166808973894*Re[CVLL[2, 2]]*Re[CVLL[2, 3]] + 
 0.004099690592963285*Re[CVLL[2, 3]]^2


==> anc/chSQ_SMEFT_CMS36fb.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1.1671897449877218 + 1.9252171150058727*^10*Abs[Clequ1[3, 3, 1, 1]]^4 + 
 5.066267332254499*^8*Abs[Clequ1[3, 3, 1, 2]]^4 + 
 123799.27502000499*Abs[Clequ1[3, 3, 2, 1]]^2 + 
 3.659062378144761*^9*Abs[Clequ1[3, 3, 2, 1]]^4 + 
 6824.951393481598*Abs[Clequ1[3, 3, 2, 2]]^2 + 
 3.894269810795228*^8*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ1[3, 3, 2, 2]]^2 + 
 1.049968360375858*^7*Abs[Clequ1[3, 3, 2, 2]]^4 + 
 9505.168469567794*Abs[Clequ1[3, 3, 3, 1]]^2 + 
 5.59182620525735*^8*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ1[3, 3, 3, 1]]^2 + 
 2.9811514391286142*^7*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ1[3, 3, 3, 1]]^2 + 
 2.1369294257101785*^7*Abs[Clequ1[3, 3, 3, 1]]^4 + 
 3147.718223502202*Abs[Clequ1[3, 3, 3, 2]]^2 + 
 1.7798295399429175*^8*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ1[3, 3, 3, 2]]^2 + 
 9.630553577576915*^6*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ1[3, 3, 3, 2]]^2 + 
 1.3631585009725528*^7*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ1[3, 3, 3, 2]]^2 + 
 2.2102912712035147*^6*Abs[Clequ1[3, 3, 3, 2]]^4 + 
 884982.2365402819*Abs[Clequ3[3, 3, 1, 1]]^2 + 
 5.16574134017837*^10*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 1, 1]]^2 + 
 2.762225377602699*^9*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 1, 1]]^2 + 
 3.949850487981276*^9*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 1, 1]]^2 + 
 1.2640343339874556*^9*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 1, 1]]^2 + 
 1.8264320806765936*^11*Abs[Clequ3[3, 3, 1, 1]]^4 + 
 138035.90190122777*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 7.939368812540203*^9*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 4.2689538613205826*^8*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 6.075347272687598*^8*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 1.9563445751246765*^8*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 5.6255767075260445*^10*Abs[Clequ3[3, 3, 1, 1]]^2*Abs[Clequ3[3, 3, 1, 2]]^2 + 
 4.341892460230782*^9*Abs[Clequ3[3, 3, 1, 2]]^4 + 
 392082.8322325241*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 2.2930628589350975*^10*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 1.225208445077535*^9*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 1.7531418504596088*^9*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 5.605616373134557*^8*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 1.6210431019746426*^11*Abs[Clequ3[3, 3, 1, 1]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 2.4956791804123898*^10*Abs[Clequ3[3, 3, 1, 2]]^2*Abs[Clequ3[3, 3, 2, 1]]^2 + 
 3.597038964914001*^10*Abs[Clequ3[3, 3, 2, 1]]^4 + 
 19572.883618461557*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 1.0967762487807453*^9*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 5.954662950726085*^7*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 8.404117134455231*^7*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 2.7356492405832022*^7*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 7.798945503275747*^9*Abs[Clequ3[3, 3, 1, 1]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 1.2087459019823873*^9*Abs[Clequ3[3, 3, 1, 2]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 3.457927786826783*^9*Abs[Clequ3[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 2, 2]]^2 + 
 8.471849646985345*^7*Abs[Clequ3[3, 3, 2, 2]]^4 + 
 28531.100574933193*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 1.656828728063312*^9*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 8.876740988809451*^7*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 1.2671983160471606*^8*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 4.064188406274577*^7*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 1.1724358058763088*^10*Abs[Clequ3[3, 3, 1, 1]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 1.8070841007806036*^9*Abs[Clequ3[3, 3, 1, 2]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 5.202365157633751*^9*Abs[Clequ3[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 2.5088071235561833*^8*Abs[Clequ3[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 3, 1]]^2 + 
 1.8820890247056732*^8*Abs[Clequ3[3, 3, 3, 1]]^4 + 
 8673.950103658564*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 4.7959591981567967*^8*Abs[Clequ1[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 2.6170714496228673*^7*Abs[Clequ1[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 3.677565837546231*^7*Abs[Clequ1[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 1.203867245285152*^7*Abs[Clequ1[3, 3, 3, 2]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 3.4166694085393867*^9*Abs[Clequ3[3, 3, 1, 1]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 5.306658907707788*^8*Abs[Clequ3[3, 3, 1, 2]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 1.5144528846415012*^9*Abs[Clequ3[3, 3, 2, 1]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 7.465736567802976*^7*Abs[Clequ3[3, 3, 2, 2]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 1.099916035402718*^8*Abs[Clequ3[3, 3, 3, 1]]^2*Abs[Clequ3[3, 3, 3, 2]]^2 + 
 1.647852651774446*^7*Abs[Clequ3[3, 3, 3, 2]]^4 + 
 12554.81433064536*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 7.046779042791628*^8*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 3.8235848687427305*^7*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 5.399189129531422*^7*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 1.7563366778860196*^7*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 5.009727003626245*^9*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 7.762560966275116*^8*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 2.221308306610541*^9*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 1.0876536534739588*^8*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 1.611414691764914*^8*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 4.7913571805331826*^7*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
 3.4910383037154995*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^4 + 
 40073.73223665208*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2 + 
 2.34145588617163*^9*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 1.251471951714534*^8*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 1.790219997464526*^8*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 5.72626314020659*^7*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 1.6554470124467272*^10*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 2.5489922120043335*^9*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 7.346626185306294*^9*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 3.5326478336010975*^8*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 5.3130296292868215*^8*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 1.5473725231444132*^8*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 2.2692727143340245*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2 + 3.751235781950327*^8*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^4 + 46224.80791021687*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 2.6999626817733464*^9*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 1.4433033382437286*^8*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 2.0643699373379827*^8*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 6.604266164604245*^7*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 1.909023603319368*^10*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 2.939623357143138*^9*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 8.471884331216248*^9*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 4.074457836994402*^8*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 6.127000703931353*^8*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 1.784797273101433*^8*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 2.6172994659023875*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 8.651628925217148*^8*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
 4.988411374716584*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^4 + 
 284719.3780103407*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.6836233966669119*^10*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 8.958507221757867*^8*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.2864543903898113*^9*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 4.0942901859475833*^8*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.1884090763777745*^11*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.8264361703147858*^10*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 5.2753462976591835*^10*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 2.5229492603748274*^9*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 3.8115874816456766*^9*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.103193143646593*^9*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.6210000863412762*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 5.386664148522943*^9*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 6.211428363378711*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2 + 1.9366924106407665*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^4 + 6860.407745649748*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 3.9149384534639406*^8*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 2.111004312114506*^7*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 2.996958713478058*^7*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 9.681218843279071*^6*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 2.7768491717335105*^9*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 4.2914886392986095*^8*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 1.2316974539207501*^9*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 5.985933263199163*^7*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 8.923688319108813*^7*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 2.630777820852095*^7*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 3.8436706478127494*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 1.2580988349723622*^8*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 1.4509455050675616*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 9.00605701225154*^8*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
 1.0610652387446808*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^4 + 
 123649.59829738054*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 7.309289470165462*^9*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 3.889580043923486*^8*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 5.58507804600895*^8*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 1.7776875174364188*^8*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 5.159511466613025*^10*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 7.929804243174791*^9*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 2.2902968747580647*^10*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 1.0954570174867804*^9*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 1.654831409176157*^9*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 4.7901956019026685*^8*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 7.038302407594866*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 2.338631598422668*^9*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 2.696706157808215*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 1.6815908108708033*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 3.9102237960516644*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2 + 3.6502324485932302*^9*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^4 + 3158.8950366501153*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.786164368662258*^8*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 9.664899268859817*^6*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.3680120629679222*^7*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 4.436355555564761*^6*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.268537380535219*^9*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.9633198471583968*^8*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 5.625582682809895*^8*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 2.745414274563531*^7*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 4.078671572675766*^7*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.2081673099902684*^7*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.7626057306887712*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 5.746659449618325*^7*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 6.6277910875236765*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 4.1088633054066557*^8*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 9.715745266857054*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 1.78401475364571*^8*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
 2.2260925313337743*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^4 + 
 9488.66953044263*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 5.579739781747653*^8*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 2.9752309047885712*^7*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 4.264727578832565*^7*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.3605135703474345*^7*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 3.941569227616018*^9*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 6.063056909441558*^8*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.7494479191529408*^9*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 8.388185213224971*^7*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.264574562030672*^8*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 3.6708418285367854*^7*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 5.388912089744683*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.7864552572369677*^8*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 2.0600331223203513*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.2836727995211654*^9*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 2.99100543808753*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 5.57300658001231*^8*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.3653579462930225*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2 + 2.1278131208883934*^7*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^4 + 191405.09161227013*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 1.1142598916257637*^10*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 5.964052850437055*^8*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 8.521069828876384*^8*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 2.7299370364073336*^8*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 7.882123707513736*^10*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 1.2143844095137012*^10*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 3.497676719609032*^10*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 1.6847649262108638*^9*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 2.5302414885905905*^9*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 7.383648809141039*^8*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 1.082176346509297*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 3.571996119856873*^9*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 4.1191891474801593*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 2.563403858842104*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 5.995611097313253*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 1.1129163210555439*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 2.739663525302562*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 8.503314799271543*^8*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2 + 8.504620317785852*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^4 + 1.2150166559631177*^6*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 7.145567008968979*^10*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 3.809944629286584*^9*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 5.461480427470018*^9*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.7421857105897932*^9*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 5.047571173298562*^11*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 7.764160730306664*^10*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 2.2403500414099792*^11*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.074121606925757*^10*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.619399466809197*^10*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 4.700475355233901*^9*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 6.900611039961199*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 2.2877390866822815*^10*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 2.6380813961013718*^10*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.6439064661789493*^11*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 3.8301452265231643*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 7.136943999582933*^10*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.7483889167485697*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 5.449820296898626*^9*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 1.0889294900991727*^11*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
 3.489563081934227*^11*Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     0.2249984806120574*Conjugate[Clq3[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]^4 + 28055.960135144538*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.5939246619508877*^9*Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 8.608538682187375*^7*Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.2204519792048271*^8*Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 3.9495699366293885*^7*Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.1312246080486181*^10*Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.749427741759442*^9*Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 5.017193537174511*^9*Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 2.4430262886015046*^8*Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 3.63616515885232*^8*Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.0743446622876301*^8*Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.5685954628635702*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 5.1249443972536635*^8*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 5.910619168942178*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 3.666676197855221*^9*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 8.653870478303617*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.5920055298961601*^9*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 3.963657358624454*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.2180529937356713*^8*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 2.4427682684374795*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.5597732638148956*^10*Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     0.2249984806120574*Conjugate[Clq3[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2 + 
 1.7648336698315802*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^4 + 
 534579.1207281761*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
     0.2249984806120574*Clq3[3, 3, 2, 2] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 3.142752391980703*^10*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 1.6758016303350112*^9*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 2.4020791706657877*^9*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 7.663135395876151*^8*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 2.2200635993746323*^11*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 3.4149951258376762*^10*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 9.853660343610748*^10*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 4.724699316237891*^9*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 7.122642338393492*^9*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 2.0676411444938872*^9*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 3.035333858390171*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 1.006211512724339*^10*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
     0.2249984806120574*Clq3[3, 3, 2, 2] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 1.1603019640895529*^10*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 7.23019302471664*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 1.684686270350222*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 3.1389595774819633*^10*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 7.690418831901939*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 2.396951914697837*^9*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 4.789444860470351*^10*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 3.0695750989742957*^11*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 6.860723792694076*^9*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 6.75035131014863*^10*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^4 - 1007.6318205357127*
  Re[Clq3[3, 3, 1, 2]] + 3.0645271050841676*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 142109.31112209772*Abs[Clequ1[3, 3, 2, 1]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 8269.465911478894*Abs[Clequ1[3, 3, 2, 2]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 10997.262887776209*Abs[Clequ1[3, 3, 3, 1]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 3864.178349653364*Abs[Clequ1[3, 3, 3, 2]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 1.0367461110591579*^6*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 165375.59280913*Abs[Clequ3[3, 3, 1, 2]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 457875.7999618593*Abs[Clequ3[3, 3, 2, 1]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 24331.028945067676*Abs[Clequ3[3, 3, 2, 2]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 33692.788048688046*Abs[Clequ3[3, 3, 3, 1]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 10980.410257057927*Abs[Clequ3[3, 3, 3, 2]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 15572.559830477725*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 46862.49369613187*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 54088.12214700061*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 326703.79333101714*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 8311.220326749837*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 141938.9721254961*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 3877.9817429813465*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 10986.231559035394*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 225145.2619860211*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 1] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 1.406456007176453*^6*Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     0.2249984806120574*Conjugate[Clq3[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 34200.5950798847*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 2] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 2] - 0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 619020.2791535074*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
     0.2249984806120574*Clq3[3, 3, 2, 2] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]] + 
 2.324119026414315*Re[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2 - 
 0.0021771487039492447*Re[(104.02027927967106 + 243.87213187258217*I)*
     Clq3[3, 3, 1, 3] + (24.02047758463045 + 56.315221586856765*I)*
     Clq3[3, 3, 2, 3] + (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 111.7822361321532*Abs[Clequ1[3, 3, 2, 1]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 6.264729163633349*Abs[Clequ1[3, 3, 2, 2]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 8.603781035966836*Abs[Clequ1[3, 3, 3, 1]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 2.90108486695685*Abs[Clequ1[3, 3, 3, 2]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 804.172642018869*Abs[Clequ3[3, 3, 1, 1]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 126.296268162863*Abs[Clequ3[3, 3, 1, 2]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 355.9152752630202*Abs[Clequ3[3, 3, 2, 1]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 18.10842724237024*Abs[Clequ3[3, 3, 2, 2]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 25.99024687479102*Abs[Clequ3[3, 3, 3, 1]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 8.070510208156122*Abs[Clequ3[3, 3, 3, 2]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 11.60806281662252*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 36.39044605594779*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 41.98562504208045*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 257.0714140010685*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 6.297049071969279*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 111.64814106207882*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 2.911454361512355*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 8.590993716464688*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 174.1380685000885*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 1] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 1099.960835168344*Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     0.2249984806120574*Conjugate[Clq3[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 25.798301133682056*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 2] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 2] - 0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 483.95452072718484*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
     0.2249984806120574*Clq3[3, 3, 2, 2] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
 0.0030018466563504617*Re[(0.22486046687786532 + 0.00013833404770994962*I)*
     Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
     Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] + 
 1.03773744204772*^-6*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
     (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
     (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]]^2 - 
 41.34234465962194*Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 2.1044583364744037*^6*Abs[Clequ1[3, 3, 2, 1]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 118291.84966411645*Abs[Clequ1[3, 3, 2, 2]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 162045.48958724033*Abs[Clequ1[3, 3, 3, 1]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 54818.68973803104*Abs[Clequ1[3, 3, 3, 2]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 1.5156047600953577*^7*Abs[Clequ3[3, 3, 1, 1]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 2.383198634707197*^6*Abs[Clequ3[3, 3, 1, 2]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 6.706752434489968*^6*Abs[Clequ3[3, 3, 2, 1]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 342418.71227623714*Abs[Clequ3[3, 3, 2, 2]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 490044.1156046236*Abs[Clequ3[3, 3, 3, 1]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 152765.32016643422*Abs[Clequ3[3, 3, 3, 2]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 219472.60569834415*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 685785.0309449409*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
     0.2249984806120574*Clq3[3, 3, 2, 3] + 
     (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 791249.2981699813*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 4.839590321120019*^6*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 118901.04072682121*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 2.1019334769722065*^6*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 55014.58736141033*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 161810.56243536173*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 3.2826803684955793*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 2.071747308429204*^7*Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     0.2249984806120574*Conjugate[Clq3[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 487298.9382827687*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Clq3[3, 3, 1, 2] - (0.9734853743650426 - 0.0000319442508251123*I)*
      Clq3[3, 3, 2, 2] - 0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 9.115439591419932*^6*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
     0.2249984806120574*Clq3[3, 3, 2, 2] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
 57.488386927367955*Re[(0.22486046687786532 + 0.00013833404770994962*I)*
     Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
     Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] + 
 0.03949575965699617*Re[(104.02027927967106 + 243.87213187258217*I)*
     Clq3[3, 3, 1, 3] + (24.02047758463045 + 56.315221586856765*I)*
     Clq3[3, 3, 2, 3] + (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]]*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] + 
 376.0158697170251*Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
     (4.329284732858043 - 0.002805436368469761*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
       0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 - 
 4478.3938886817305*Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 1, 3]]] - 2.3619517334057817*^8*
  Abs[Clequ1[3, 3, 2, 1]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.3106762603280418*^7*
  Abs[Clequ1[3, 3, 2, 2]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.815414695126644*^7*
  Abs[Clequ1[3, 3, 3, 1]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 6.05465806661738*^6*
  Abs[Clequ1[3, 3, 3, 2]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.6930046595641978*^9*
  Abs[Clequ3[3, 3, 1, 1]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 2.6479502356259832*^8*
  Abs[Clequ3[3, 3, 1, 2]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 7.497223344720923*^8*
  Abs[Clequ3[3, 3, 2, 1]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 3.770306719448431*^7*
  Abs[Clequ3[3, 3, 2, 2]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 5.4636761929322734*^7*
  Abs[Clequ3[3, 3, 3, 1]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.6745142874484196*^7*
  Abs[Clequ3[3, 3, 3, 2]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 2.4179107840819024*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 7.663538950607274*^7*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*(0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 8.840925316027634*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 5.43233835004856*^8*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.3174755510592585*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 2.3591160286836952*^8*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 6.07629139724699*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.8124830600596715*^7*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 3.663336678015213*^8*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 2.3207262480666084*^9*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 5.391193315623656*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) - 1.0209802739987258*^9*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) + 5994.251922264985*
  Re[(-0.22486046687786532 - 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] + 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] + 
    0.04199971638091739*Clq3[3, 3, 3, 3]]*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) + 4.2320299883525285*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]]*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) + 80385.81050857421*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]]*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]]) + 4.341199932833217*^6*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
    Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
      (0.001441838903518088 - 0.003380344002657386*I)*
       Conjugate[Clq3[3, 3, 1, 3]]])^2 + 135.76446544513726*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 6.362352525407151*^6*
  Abs[Clequ1[3, 3, 2, 1]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 368808.6640558161*
  Abs[Clequ1[3, 3, 2, 2]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 492083.0344502749*
  Abs[Clequ1[3, 3, 3, 1]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 172181.79255807103*
  Abs[Clequ1[3, 3, 3, 2]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 4.634935145527797*^7*
  Abs[Clequ3[3, 3, 1, 1]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 7.381640537569675*^6*
  Abs[Clequ3[3, 3, 1, 2]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 2.0474459299885407*^7*
  Abs[Clequ3[3, 3, 2, 1]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 1.0832086329063498*^6*
  Abs[Clequ3[3, 3, 2, 2]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 1.5054366897812558*^6*
  Abs[Clequ3[3, 3, 3, 1]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 488238.89001626987*
  Abs[Clequ3[3, 3, 3, 2]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 693394.0066811258*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 2.0952902724509821*^6*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*Re[(0.23098494134343783 + 0.00014968143584908976*I)*
     Clq3[3, 3, 1, 2] - (0.9999999999999999 + 6.776263578034403*^-21*I)*
     Clq3[3, 3, 2, 2] - (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 2.418269710997647*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 1.4627373837999051*^7*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 370675.0861969878*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 6.354727468761979*^6*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 172797.01326021267*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 491565.4346996119*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 1.0062492151357455*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 6.293090799087584*^7*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 1.5246400758058561*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 2.7696503024783812*^7*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 204.14820736431392*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]]*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 0.13267997456687558*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]]*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2539.390531197013*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]]*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 4485.657563520499*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
     (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
     (0.043143654174658104 + 1.415729241300733*^-6*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 6.24147805596129*^9*
  Abs[Clequ1[3, 3, 1, 1]]^2*(0.00004549713679686489 + 
   1.*Abs[Clequ1[3, 3, 1, 2]]^2 + 2.6894718119593315*
    Abs[Clequ1[3, 3, 2, 1]]^2 + 0.14312530936992826*
    Abs[Clequ1[3, 3, 2, 2]]^2 + 0.20550611154330217*
    Abs[Clequ1[3, 3, 3, 1]]^2 + 0.06541460902223095*
    Abs[Clequ1[3, 3, 3, 2]]^2 + 18.984958243203447*
    Abs[Clequ3[3, 3, 1, 1]]^2 + 2.9179163299691684*
    Abs[Clequ3[3, 3, 1, 2]]^2 + 8.42735293682722*Abs[Clequ3[3, 3, 2, 1]]^2 + 
   0.4031063514023608*Abs[Clequ3[3, 3, 2, 2]]^2 + 
   0.6089172837001526*Abs[Clequ3[3, 3, 3, 1]]^2 + 
   0.1762728200948112*Abs[Clequ3[3, 3, 3, 2]]^2 + 
   0.2589951066611839*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
        Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
   0.8605210208955932*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
       0.2249984806120574*Clq3[3, 3, 2, 3] + 
       (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2 + 
   0.9922789510779063*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
   6.187460223214288*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 1, 3]]]^2 + 0.14388493653070844*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
   2.6862250273319233*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 2, 3]]]^2 + 0.06564745230999239*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
   0.20506214658774757*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 3, 3]]]^2 + 4.095105131973222*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
       (0.9734853743650426 - 0.0000319442508251123*I)*
        Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
        Conjugate[Clq3[3, 3, 1, 3]]]^2 + 26.260801404804084*
    Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
        Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
         0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
   0.5858146082029755*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Clq3[3, 3, 1, 2] - (0.9734853743650426 - 0.0000319442508251123*I)*
        Clq3[3, 3, 2, 2] - 0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^
     2 + 11.549972234241825*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
       0.2249984806120574*Clq3[3, 3, 2, 2] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Clq3[3, 3, 2, 3]]]^2 - 0.01953317403144177*
    Re[Clq3[3, 3, 1, 2]] + 0.00005223612788113465*
    Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
      (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
      0.04199971638091739*Clq3[3, 3, 3, 3]] - 4.10869649181906*^-8*
    Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
      (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
      (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
   0.000773519806472231*Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
      (4.329284732858043 - 0.002805436368469761*I)*
       Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
        0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
   0.0868146930517317*Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
      (0.001441838903518088 - 0.003380344002657386*I)*
       Conjugate[Clq3[3, 3, 1, 3]]] + 0.0023386552399387887*
    Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
      (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
      (0.043143654174658104 + 1.415729241300733*^-6*I)*
       Conjugate[Clq3[3, 3, 2, 3]]] - 0.008543996328191118*
    Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
       Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
       Conjugate[Clq3[3, 3, 2, 3]]]) + 2.7209721513387303*^9*
  Abs[Clequ1[3, 3, 1, 2]]^2*(0.000017119868744921788 + 
   1.*Abs[Clequ1[3, 3, 2, 1]]^2 + 0.0534552318325032*
    Abs[Clequ1[3, 3, 2, 2]]^2 + 0.07645894948341077*
    Abs[Clequ1[3, 3, 3, 1]]^2 + 0.024459900223331138*
    Abs[Clequ1[3, 3, 3, 2]]^2 + 7.0704951984636635*
    Abs[Clequ3[3, 3, 1, 1]]^2 + 1.0887449853937257*
    Abs[Clequ3[3, 3, 1, 2]]^2 + 3.1377559945899516*
    Abs[Clequ3[3, 3, 2, 1]]^2 + 0.1509028969192501*
    Abs[Clequ3[3, 3, 2, 2]]^2 + 0.226926389545359*Abs[Clequ3[3, 3, 3, 1]]^2 + 
   0.0661017630257149*Abs[Clequ3[3, 3, 3, 2]]^2 + 
   0.09693520900489495*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Clq3[3, 3, 1, 3] - (0.9734853743650426 - 0.0000319442508251123*I)*
        Clq3[3, 3, 2, 3] - 0.04199971638091739*Clq3[3, 3, 3, 3]]^2 + 
   0.3204327068122757*Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 
       0.2249984806120574*Clq3[3, 3, 2, 3] + 
       (0.001441838903518088 - 0.003380344002657386*I)*Clq3[3, 3, 3, 3]]^2 + 
   0.369514144368096*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2 + 
   2.3005608203801575*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 1, 3]]]^2 + 0.05373827504495529*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2 + 
   0.9987938465325746*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 2, 3]]]^2 + 0.024547027234072198*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
         0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
       0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2 + 
   0.07629829837203385*Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
       0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Cledq[3, 3, 3, 3]]]^2 + 1.5256312403530028*
    Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
       (0.9734853743650426 - 0.0000319442508251123*I)*
        Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
        Conjugate[Clq3[3, 3, 1, 3]]]^2 + 9.77077261188361*
    Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
        Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
         0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2 + 
   0.2189094662654781*Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
        Clq3[3, 3, 1, 2] - (0.9734853743650426 - 0.0000319442508251123*I)*
        Clq3[3, 3, 2, 2] - 0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^
     2 + 4.297459374255577*Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 
       0.2249984806120574*Clq3[3, 3, 2, 2] + 
       (0.001441838903518088 - 0.003380344002657386*I)*
        Conjugate[Clq3[3, 3, 2, 3]]]^2 - 0.0073670162642775795*
    Re[Clq3[3, 3, 1, 2]] + 0.000020030392769513067*
    Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
      (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
      0.04199971638091739*Clq3[3, 3, 3, 3]] - 1.554922981877622*^-8*
    Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
      (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
      (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]] - 
   0.0002930354636003165*Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
      (4.329284732858043 - 0.002805436368469761*I)*
       Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
        0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]] - 
   0.03274251561271561*Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
      (0.001441838903518088 - 0.003380344002657386*I)*
       Conjugate[Clq3[3, 3, 1, 3]]] + 0.0008955589511173259*
    Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
      (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
      (0.043143654174658104 + 1.415729241300733*^-6*I)*
       Conjugate[Clq3[3, 3, 2, 3]]] - 0.0032271101773967714*
    Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
       Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
       Conjugate[Clq3[3, 3, 2, 3]]]) - 445.8588177305522*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2.3245291470913734*^7*
  Abs[Clequ1[3, 3, 2, 1]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.2953865391778597*^6*
  Abs[Clequ1[3, 3, 2, 2]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.7877245980586882*^6*
  Abs[Clequ1[3, 3, 3, 1]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 599031.8380069538*
  Abs[Clequ1[3, 3, 3, 2]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.6687841190778634*^8*
  Abs[Clequ3[3, 3, 1, 1]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2.61467070000287*^7*
  Abs[Clequ3[3, 3, 1, 2]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 7.388186776365915*^7*
  Abs[Clequ3[3, 3, 2, 1]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 3.734055433429333*^6*
  Abs[Clequ3[3, 3, 2, 2]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 5.388873166217075*^6*
  Abs[Clequ3[3, 3, 3, 1]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.6608933953013*^6*
  Abs[Clequ3[3, 3, 3, 2]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2.3942253382495455*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
     0.04199971638091739*Clq3[3, 3, 3, 3]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 7.552914068384745*^6*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 3] + 0.2249984806120574*
      Clq3[3, 3, 2, 3] + (0.001441838903518088 - 0.003380344002657386*I)*
      Clq3[3, 3, 3, 3]]^2*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 8.713689046948869*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 1, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 1, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 5.346086058666344*^7*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 1, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 1, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 1, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.3020906325521949*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 2, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 2, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2.3217393230955746*^7*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 2, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 2, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 2, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 601172.5239564585*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*
      Conjugate[Cledq[3, 3, 3, 1]] - (0.9734853743650426 - 
       0.0000319442508251123*I)*Conjugate[Cledq[3, 3, 3, 2]] - 
     0.04199971638091739*Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.7849357254981727*^6*
  Abs[0.9743521838110005*Conjugate[Cledq[3, 3, 3, 1]] + 
     0.2249984806120574*Conjugate[Cledq[3, 3, 3, 2]] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Cledq[3, 3, 3, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 3.612085261103479*^7*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 1] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*
      Conjugate[Clq3[3, 3, 1, 2]] - 0.04199971638091739*
      Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 2.2854180973395294*^8*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 1] + 0.2249984806120574*
      Conjugate[Clq3[3, 3, 1, 2]] + (0.001441838903518088 - 
       0.003380344002657386*I)*Conjugate[Clq3[3, 3, 1, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 5.330929793406061*^6*
  Abs[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 2] - 
     (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 2] - 
     0.04199971638091739*Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 1.0054803215020752*^8*
  Abs[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 604.553180407913*
  Re[(0.22486046687786532 + 0.00013833404770994962*I)*Clq3[3, 3, 1, 3] - 
    (0.9734853743650426 - 0.0000319442508251123*I)*Clq3[3, 3, 2, 3] - 
    0.04199971638091739*Clq3[3, 3, 3, 3]]*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 0.4229340536052761*
  Re[(104.02027927967106 + 243.87213187258217*I)*Clq3[3, 3, 1, 3] + 
    (24.02047758463045 + 56.315221586856765*I)*Clq3[3, 3, 2, 3] + 
    (1. + 5.551115123125783*^-17*I)*Clq3[3, 3, 3, 3]]*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 8039.935721626123*
  Re[0.9999999999999999*Clq3[3, 3, 1, 1] - 
    (4.329284732858043 - 0.002805436368469761*I)*
     Conjugate[Clq3[3, 3, 1, 2]] - (0.18678116730979283 - 
      0.0001149076815000441*I)*Conjugate[Clq3[3, 3, 1, 3]]]*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
     Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 865383.6923361219*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]])*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] - 26750.908091783578*
  Re[(0.23098494134343783 + 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] - 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] - 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]]*Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 
    0.2249984806120574*Clq3[3, 3, 2, 2] + 
    (0.001441838903518088 - 0.003380344002657386*I)*
     Conjugate[Clq3[3, 3, 2, 3]]] + 43176.62497452925*
  Re[0.9743521838110005*Clq3[3, 3, 1, 2] + 0.2249984806120574*
      Clq3[3, 3, 2, 2] + (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 2, 3]]]^2 + 265473.8474089689*
  (0.2249984806120574*Re[Clq3[3, 3, 1, 2]] + 
   Re[0.9743521838110005*Clq3[3, 3, 1, 1] + 
     (0.001441838903518088 - 0.003380344002657386*I)*
      Conjugate[Clq3[3, 3, 1, 3]]])*
  Re[(-0.23098494134343783 - 0.00014968143584908976*I)*Clq3[3, 3, 1, 2] + 
    (0.9999999999999999 + 6.776263578034403*^-21*I)*Clq3[3, 3, 2, 2] + 
    (0.043143654174658104 + 1.415729241300733*^-6*I)*
     Conjugate[Clq3[3, 3, 2, 3]]]

